Improved magneto-optical trapping of Ca

We investigate the limiting factors in the standard implementation of the Ca magneto-optical trap. We find that intercombination transitions from the 4s5p 1P1 state used to repump electronic population from the 3d4s 1D2 state severely reduce the trap lifetime. We explore seven alternative repumping schemes theoretically and investigate five of them experimentally. We find all five of these schemes yield a significant increase in trap lifetime and consequently improve the number of atoms and peak atom density by as much as ~20x and ~6x, respectively. One of these transitions, at 453 nm, is shown to approach the fundamental limit for a Ca magneto-optical trap with repumping only from the 3d4s 1D2 state, yielding a trap lifetime of ~5 s.

==> Ca-supplement.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.4' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     59243,       1546]
NotebookOptionsPosition[     57673,       1489]
NotebookOutlinePosition[     58033,       1505]
CellTagsIndexPosition[     57990,       1502]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Supplementary material for manuscript
\[OpenCurlyDoubleQuote]Improved magneto-optical trapping of Ca\
\[CloseCurlyDoubleQuote]
Michael Mills, Prateek Puri, Yanmei Yu, Andrei Derevianko, Christian \
Schneider, and Eric R. Hudson\
\>", "Title",
 CellChangeTimes->{{3.6924577776776123`*^9, 3.69245781249654*^9}, {
  3.692462017021016*^9, 3.6924620189179707`*^9}, {3.6924620748663*^9, 
  3.692462182596023*^9}, {3.6924628105788193`*^9, 3.692462810993732*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "This", " ", "notebook", " ", "requires", " ", "data", " ", "files", " ", 
    "\"\<Ca-levels.NIST.xlsx\>\"", " ", "and", " ", 
    "\"\<Ca.transition-array.mout\>\"", "\[IndentingNewLine]", "These", " ", 
    "are", " ", "to", " ", "be", " ", "placed", " ", "in", " ", "the", " ", 
    "notebook", " ", 
    RowBox[{"directory", ".", "\[IndentingNewLine]", "Notebook"}], " ", "was",
     " ", "tested", " ", "on", " ", "MacOSX", " ", "with", " ", "Mathematica",
     " ", "version", " ", "10.0", ".2", ".0"}], " ", "*)"}], 
  "\[IndentingNewLine]", " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Setting", " ", "path", " ", "to", " ", "the", " ", "notebook", " ", 
    "directrory"}], " ", "*)"}], " ", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"SetDirectory", "@", 
    RowBox[{"NotebookDirectory", "[", "]"}]}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.6924621919896307`*^9, 3.692462201654463*^9}, {
  3.692462246851832*^9, 3.6924622697659817`*^9}, {3.692462682666634*^9, 
  3.692462738320813*^9}, {3.692462773780336*^9, 3.692462774882169*^9}, {
  3.6924628282629004`*^9, 3.692462928233015*^9}}],

Cell[BoxData["\<\"/Users/andrei/Dropbox/Ca-UCLA-2016/Ca.MOT.Paper/Supplement\"\
\>"], "Output",
 CellChangeTimes->{3.692462902851861*^9, 3.692462955391202*^9, 
  3.692474675709264*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Energy levels from NIST ASD database", "Section",
 CellChangeTimes->{{3.683645361153597*^9, 3.683645382513061*^9}, {
  3.692462503945973*^9, 3.692462528773199*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"levelsNIST", "=", 
   RowBox[{
    RowBox[{"Import", "[", "\"\<Ca-levels.NIST.xlsx\>\"", "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"If", "[", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Length", "[", "levelsNIST", "]"}], " ", "\[NotEqual]", " ", 
    "75"}], ",", " ", 
   RowBox[{"Print", "[", " ", "\"\<Error loading file\>\"", "]"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.681061562438905*^9, 3.6810615651402893`*^9}, {
  3.6810617894029703`*^9, 3.6810618035865717`*^9}, {3.6810618409884443`*^9, 
  3.681061843027569*^9}, {3.68106283765061*^9, 3.681062857161153*^9}, {
  3.692458226664489*^9, 3.692458262912027*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"beatify", "[", " ", 
   RowBox[{"{", 
    RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "}"}], "]"}], ":=", " ", 
  
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"StringTrim", "[", "a", "]"}], ",", 
     RowBox[{"multupliciyLpartityExpand", "[", "b", "]"}], ",", " ", 
     RowBox[{"IntegerPart", "[", "c", "]"}], ",", "d"}], "}"}], "//", 
   "Flatten"}]}], "\n", 
 RowBox[{
  RowBox[{"multupliciyLpartityExpand", "[", " ", "str_", "]"}], ":=", " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "charsLst", "}"}], ",", 
    RowBox[{
     RowBox[{"charsLst", "=", 
      RowBox[{"Characters", "[", 
       RowBox[{"StringTrim", "[", "str", "]"}], "]"}]}], ";", "  ", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "charsLst", "]"}], "\[Equal]", "3"}], ",", " ", 
       RowBox[{"Append", "[", 
        RowBox[{
         RowBox[{"Take", "[", 
          RowBox[{"charsLst", ",", "2"}], "]"}], ",", "\"\<o\>\""}], "]"}], 
       ",", 
       RowBox[{"Append", "[", 
        RowBox[{"charsLst", ",", "\"\<e\>\""}], "]"}]}], "]"}]}]}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.681063090404936*^9, 3.6810631796170588`*^9}, {
   3.6810632112812634`*^9, 3.681063290745925*^9}, {3.6810634037487097`*^9, 
   3.681063434293165*^9}, {3.681063581498371*^9, 3.681063581634048*^9}, {
   3.681063631524144*^9, 3.6810636345037003`*^9}, 3.681064386531186*^9, {
   3.681064618298708*^9, 3.681064620821822*^9}, 3.681065357125321*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"levelsNISTExpanded", "=", 
   RowBox[{"beatify", " ", "/@", " ", "levelsNIST"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"levelsNISTExpanded", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Table", "[", " ", 
       RowBox[{"i", ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "levelsNISTExpanded", "]"}]}], "}"}]}], 
       "]"}], ",", " ", "levelsNISTExpanded"}], " ", "}"}], "//", 
    "Transpose"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"levelsNISTExpanded", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Flatten", "[", "#", "]"}], "&"}], " ", "/@", " ", 
    "levelsNISTExpanded"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.681064410473419*^9, 3.681064411872134*^9}, {
  3.681064694294858*^9, 3.681064727030369*^9}, {3.681064843399663*^9, 
  3.681064863903372*^9}, {3.692458306642375*^9, 3.692458321435401*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Access", " ", "functions"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"seqNumber", "[", " ", "stateLst_", "]"}], ":=", " ", 
    RowBox[{"stateLst", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"configuration", "[", "stateLst_", "]"}], " ", ":=", 
    RowBox[{"stateLst", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"multiplicity", "[", "stateLst_", "]"}], " ", ":=", 
    RowBox[{"stateLst", "[", 
     RowBox[{"[", "3", "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"orbAngMomL", "[", "stateLst_", "]"}], " ", ":=", 
    RowBox[{"stateLst", "[", 
     RowBox[{"[", "4", "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"parityChar", "[", "stateLst_", "]"}], " ", ":=", 
    RowBox[{"stateLst", "[", 
     RowBox[{"[", "5", "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"totAngMomJ", "[", "stateLst_", "]"}], " ", ":=", 
    RowBox[{"stateLst", "[", 
     RowBox[{"[", "6", "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"energy", "[", "stateLst_", "]"}], " ", ":=", 
    RowBox[{"stateLst", "[", 
     RowBox[{"[", "7", "]"}], "]"}]}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"parityNum", "[", "stateLst_", "]"}], " ", ":=", " ", 
    RowBox[{"If", "[", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"parityChar", "[", "stateLst", "]"}], "\[Equal]", 
       "\"\<e\>\""}], ",", "0", ",", "1"}], "]"}]}], "  ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"labelNISTStr", "[", " ", "stateLst_", "]"}], ":=", 
    RowBox[{"Module", "[", " ", 
     RowBox[{
      RowBox[{"{", "conf", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"conf", "=", 
        RowBox[{"StringReplace", "[", 
         RowBox[{
          RowBox[{"configuration", "[", "stateLst", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\"\<3p6\>\"", "\[Rule]", "\"\<\>\""}], ",", 
            RowBox[{"\"\<.\>\"", "\[Rule]", "\"\<\>\""}]}], "}"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"conf", "\[Equal]", "\"\<4p2\>\""}], ",", " ", 
         RowBox[{"conf", "=", 
          RowBox[{"Superscript", "[", 
           RowBox[{"\"\<4p\>\"", ",", "2"}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"conf", "\[Equal]", "\"\<3d2\>\""}], ",", " ", 
         RowBox[{"conf", "=", 
          RowBox[{"Superscript", "[", 
           RowBox[{"\"\<3d\>\"", ",", "2"}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"parityChar", "[", "stateLst", "]"}], "\[Equal]", 
          "\"\<e\>\""}], ",", "\[IndentingNewLine]", 
         RowBox[{"Row", "[", 
          RowBox[{"{", 
           RowBox[{"conf", ",", "\"\< \>\"", ",", 
            RowBox[{"Superscript", "[", 
             RowBox[{"\"\<\>\"", ",", 
              RowBox[{"multiplicity", "[", "stateLst", "]"}]}], "]"}], ",", 
            " ", 
            RowBox[{"Subscript", "[", 
             RowBox[{
              RowBox[{"orbAngMomL", "[", "stateLst", "]"}], ",", " ", 
              RowBox[{"totAngMomJ", "[", "stateLst", "]"}]}], "]"}]}], "}"}], 
          "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Row", "[", 
          RowBox[{"{", 
           RowBox[{"conf", ",", "\"\< \>\"", ",", 
            RowBox[{"Superscript", "[", 
             RowBox[{"\"\<\>\"", ",", 
              RowBox[{"multiplicity", "[", "stateLst", "]"}]}], "]"}], ",", 
            " ", 
            RowBox[{"Subsuperscript", "[", 
             RowBox[{
              RowBox[{"orbAngMomL", "[", "stateLst", "]"}], ",", " ", 
              RowBox[{"totAngMomJ", "[", "stateLst", "]"}], ",", 
              "\"\<\[Degree]\>\""}], "]"}]}], "}"}], "]"}]}], "]"}]}]}], 
     "\[IndentingNewLine]", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.681064890722846*^9, 3.681065044558676*^9}, {
  3.681065088111924*^9, 3.681065109055455*^9}, {3.681065211517375*^9, 
  3.6810653132167473`*^9}, {3.682186362885188*^9, 3.682186395621142*^9}, {
  3.6833797935602016`*^9, 3.683379797688596*^9}, {3.68365313844621*^9, 
  3.683653247594281*^9}, {3.683653283337782*^9, 3.6836534450128717`*^9}, {
  3.692472733787018*^9, 3.692472740051568*^9}, {3.692472834946931*^9, 
  3.6924728352904243`*^9}, {3.6924729909199963`*^9, 3.692472993553409*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Example", " ", "of", " ", "accessing", " ", "specific", " ", "level"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"state4s6f1F3", "=", " ", 
    RowBox[{"levelsNISTExpanded", "//", "Last"}]}], "\[IndentingNewLine]", 
   RowBox[{"labelNISTStr", "[", "state4s6f1F3", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.683653249869844*^9, 3.683653263255012*^9}, {
  3.692458369879238*^9, 3.692458393043263*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "75", ",", "\<\"3p6.4s.6f\"\>", ",", "\<\"1\"\>", ",", "\<\"F\"\>", 
   ",", "\<\"o\"\>", ",", "3", ",", "46182.399`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.6836532639480886`*^9, 3.6836533001960287`*^9, {3.683653425648157*^9, 
   3.683653448989605*^9}, 3.692458398332184*^9, 3.6924616156566267`*^9, 
   3.692462296440466*^9, 3.6924629602042017`*^9, 3.6924746842641478`*^9}],

Cell[BoxData[
 TemplateBox[{
  "\"4s6f\"","\" \"",
   TemplateBox[{"\"\"", "\"1\""}, "Superscript", SyntaxForm -> 
    SuperscriptBox],
   TemplateBox[{"\"F\"", "3", "\"\[Degree]\""}, "Subsuperscript", SyntaxForm -> 
    SubsuperscriptBox]},
  "RowDefault"]], "Output",
 CellChangeTimes->{
  3.6836532639480886`*^9, 3.6836533001960287`*^9, {3.683653425648157*^9, 
   3.683653448989605*^9}, 3.692458398332184*^9, 3.6924616156566267`*^9, 
   3.692462296440466*^9, 3.6924629602042017`*^9, 3.6924746842780523`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Angular", " ", "selection", " ", "rules"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"jSelRuleQ", "[", 
     RowBox[{"j1_", ",", "jOp_", ",", "j2_"}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Abs", "[", 
        RowBox[{"j1", "-", "j2"}], "]"}], "\[LessEqual]", " ", "jOp"}], ")"}],
      "&&", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"j1", "+", "j2"}], " ", "\[GreaterEqual]", " ", "jOp"}], 
      ")"}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "and", " ", "the", " ", "function", " ", "that", " ", "finds", " ", 
      "all", " ", "final", " ", "states", " ", "the", " ", "initial", " ", 
      "level", " ", "can", " ", "decay", " ", "to", " ", "via", " ", 
      "electric"}], "-", 
     RowBox[{"dipole", " ", "transitions"}]}], " ", "*)"}], "  ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"findStatesUppperStateCanDecayToE1", "[", " ", 
     RowBox[{
     "upState_List", ",", " ", "levelsLst_List", ",", " ", "spinSelect_"}], 
     "]"}], ":=", " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "jUp", ",", "parUp", ",", "energyUp", ",", "parLow", ",", 
        "onlyLowerEnergyLevelsLst", ",", "parSelectLst", ",", 
        RowBox[{"jE1", "=", "1"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"jUp", "=", " ", 
        RowBox[{"totAngMomJ", "[", "upState", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"parUp", " ", "=", " ", 
        RowBox[{"parityChar", "[", "upState", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"energyUp", " ", "=", " ", 
        RowBox[{"energy", "[", "upState", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"parLow", " ", "=", " ", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"parUp", "\[Equal]", "\"\<e\>\""}], ",", "\"\<o\>\"", ",", 
          "\"\<e\>\""}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"onlyLowerEnergyLevelsLst", " ", "=", " ", 
        RowBox[{"Select", "[", 
         RowBox[{"levelsLst", ",", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"energy", "[", "#", "]"}], "<", "energyUp"}], "&"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"parSelectLst", "=", 
        RowBox[{"Select", "[", 
         RowBox[{"onlyLowerEnergyLevelsLst", ",", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"parityChar", "[", "#", "]"}], "==", "parLow"}], "&"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"parSelectLst", "=", 
        RowBox[{"Select", "[", 
         RowBox[{"parSelectLst", ",", " ", 
          RowBox[{
           RowBox[{"jSelRuleQ", "[", 
            RowBox[{"jUp", ",", "jE1", ",", 
             RowBox[{"totAngMomJ", "[", "#", "]"}]}], "]"}], "&"}]}], "]"}]}],
        ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", " ", 
        RowBox[{"spinSelect", ",", " ", 
         RowBox[{"Select", "[", 
          RowBox[{"parSelectLst", ",", "  ", 
           RowBox[{
            RowBox[{
             RowBox[{"multiplicity", "[", "#", "]"}], "\[Equal]", " ", 
             RowBox[{"multiplicity", "[", "upState", "]"}]}], "&"}]}], "]"}], 
         ",", " ", "parSelectLst"}], "]"}]}]}], "\[IndentingNewLine]", 
     "]"}]}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.681065402489792*^9, 3.681065432463986*^9}, {
  3.6810654735253553`*^9, 3.6810656539965553`*^9}, {3.681065693794705*^9, 
  3.681065793405549*^9}, {3.681065873301112*^9, 3.681066203196731*^9}, {
  3.681066340596365*^9, 3.681066385141271*^9}, {3.6810664203050747`*^9, 
  3.681066471749729*^9}, {3.6810665277575483`*^9, 3.68106657147407*^9}, {
  3.682184547099168*^9, 3.682184567822624*^9}, {3.6821849524797897`*^9, 
  3.682185034473999*^9}, {3.692458417512843*^9, 3.692458479211308*^9}, {
  3.692459128486952*^9, 3.6924591669482393`*^9}, {3.6924625857034073`*^9, 
  3.6924625861504374`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Examples", " ", "of", " ", "using", " ", 
    "findStatesUppperStateCanDecayToE1"}], " ", "*)"}], " ", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"channelsFrom4s6f1F3All", "=", " ", 
    RowBox[{
     RowBox[{"findStatesUppperStateCanDecayToE1", "[", 
      RowBox[{"state4s6f1F3", ",", " ", "levelsNISTExpanded", ",", "False"}], 
      "]"}], "//", "Reverse"}]}], "\[IndentingNewLine]", 
   RowBox[{"channelsFrom4s6f1F3OnlySpinAllowed", "=", " ", 
    RowBox[{
     RowBox[{"findStatesUppperStateCanDecayToE1", "[", 
      RowBox[{"state4s6f1F3", ",", " ", "levelsNISTExpanded", ",", "True"}], 
      "]"}], "//", "Reverse"}]}]}]}]], "Input",
 CellChangeTimes->{{3.6810658053909683`*^9, 3.681065828031764*^9}, 
   3.681066312960202*^9, {3.6810666736791983`*^9, 3.6810666904482603`*^9}, {
   3.682186527215358*^9, 3.682186529372161*^9}, {3.692458521833248*^9, 
   3.6924585590404797`*^9}, {3.692462590797657*^9, 3.692462641826487*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "68", ",", "\<\"3p6.4s.6d\"\>", ",", "\<\"3\"\>", ",", "\<\"D\"\>", 
     ",", "\<\"e\"\>", ",", "3", ",", "45052.374`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "67", ",", "\<\"3p6.4s.6d\"\>", ",", "\<\"3\"\>", ",", "\<\"D\"\>", 
     ",", "\<\"e\"\>", ",", "2", ",", "45050.419`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "65", ",", "\<\"3p6.4s.6d\"\>", ",", "\<\"1\"\>", ",", "\<\"D\"\>", 
     ",", "\<\"e\"\>", ",", "2", ",", "44989.83`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "61", ",", "\<\"3p6.4s.5g\"\>", ",", "\<\"1\"\>", ",", "\<\"G\"\>", 
     ",", "\<\"e\"\>", ",", "4", ",", "44875.95`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "52", ",", "\<\"3p6.3d2\"\>", ",", "\<\"3\"\>", ",", "\<\"F\"\>", 
     ",", "\<\"e\"\>", ",", "4", ",", "43508.088`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "51", ",", "\<\"3p6.3d2\"\>", ",", "\<\"3\"\>", ",", "\<\"F\"\>", 
     ",", "\<\"e\"\>", ",", "3", ",", "43489.119`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "50", ",", "\<\"3p6.3d2\"\>", ",", "\<\"3\"\>", ",", "\<\"F\"\>", 
     ",", "\<\"e\"\>", ",", "2", ",", "43474.827`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "49", ",", "\<\"3p6.4s.5d\"\>", ",", "\<\"1\"\>", ",", "\<\"D\"\>", 
     ",", "\<\"e\"\>", ",", "2", ",", "42919.053`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "48", ",", "\<\"3p6.4s.5d\"\>", ",", "\<\"3\"\>", ",", "\<\"D\"\>", 
     ",", "\<\"e\"\>", ",", "3", ",", "42747.387`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "47", ",", "\<\"3p6.4s.5d\"\>", ",", "\<\"3\"\>", ",", "\<\"D\"\>", 
     ",", "\<\"e\"\>", ",", "2", ",", "42744.716`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "36", ",", "\<\"3p6.4p2\"\>", ",", "\<\"1\"\>", ",", "\<\"D\"\>", 
     ",", "\<\"e\"\>", ",", "2", ",", "40719.847`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "29", ",", "\<\"3p6.4p2\"\>", ",", "\<\"3\"\>", ",", "\<\"P\"\>", 
     ",", "\<\"e\"\>", ",", "2", ",", "38551.558`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "23", ",", "\<\"3p6.4s.4d\"\>", ",", "\<\"3\"\>", ",", "\<\"D\"\>", 
     ",", "\<\"e\"\>", ",", "3", ",", "37757.449`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "22", ",", "\<\"3p6.4s.4d\"\>", ",", "\<\"3\"\>", ",", "\<\"D\"\>", 
     ",", "\<\"e\"\>", ",", "2", ",", "37751.867`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "20", ",", "\<\"3p6.4s.4d\"\>", ",", "\<\"1\"\>", ",", "\<\"D\"\>", 
     ",", "\<\"e\"\>", ",", "2", ",", "37298.287`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "8", ",", "\<\"3p6.3d.4s\"\>", ",", "\<\"1\"\>", ",", "\<\"D\"\>", 
     ",", "\<\"e\"\>", ",", "2", ",", "21849.634`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "7", ",", "\<\"3p6.3d.4s\"\>", ",", "\<\"3\"\>", ",", "\<\"D\"\>", 
     ",", "\<\"e\"\>", ",", "3", ",", "20371.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "6", ",", "\<\"3p6.3d.4s\"\>", ",", "\<\"3\"\>", ",", "\<\"D\"\>", 
     ",", "\<\"e\"\>", ",", "2", ",", "20349.26`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.6810666316883307`*^9, 3.681066691258239*^9, 3.681584709416161*^9, 
   3.6821850437640333`*^9, {3.682186516017976*^9, 3.682186529933509*^9}, 
   3.6833790505533533`*^9, 3.6833790836818943`*^9, 3.6833791150590343`*^9, 
   3.683645395011553*^9, {3.68364557637493*^9, 3.683645591134431*^9}, 
   3.6836484731818457`*^9, 3.692458587671484*^9, 3.6924616158063602`*^9, 
   3.692462296561274*^9, 3.692462599890553*^9, 3.6924626426881332`*^9, 
   3.692462960404851*^9, 3.692474684325636*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "65", ",", "\<\"3p6.4s.6d\"\>", ",", "\<\"1\"\>", ",", "\<\"D\"\>", 
     ",", "\<\"e\"\>", ",", "2", ",", "44989.83`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "61", ",", "\<\"3p6.4s.5g\"\>", ",", "\<\"1\"\>", ",", "\<\"G\"\>", 
     ",", "\<\"e\"\>", ",", "4", ",", "44875.95`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "49", ",", "\<\"3p6.4s.5d\"\>", ",", "\<\"1\"\>", ",", "\<\"D\"\>", 
     ",", "\<\"e\"\>", ",", "2", ",", "42919.053`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "36", ",", "\<\"3p6.4p2\"\>", ",", "\<\"1\"\>", ",", "\<\"D\"\>", 
     ",", "\<\"e\"\>", ",", "2", ",", "40719.847`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "20", ",", "\<\"3p6.4s.4d\"\>", ",", "\<\"1\"\>", ",", "\<\"D\"\>", 
     ",", "\<\"e\"\>", ",", "2", ",", "37298.287`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "8", ",", "\<\"3p6.3d.4s\"\>", ",", "\<\"1\"\>", ",", "\<\"D\"\>", 
     ",", "\<\"e\"\>", ",", "2", ",", "21849.634`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.6810666316883307`*^9, 3.681066691258239*^9, 3.681584709416161*^9, 
   3.6821850437640333`*^9, {3.682186516017976*^9, 3.682186529933509*^9}, 
   3.6833790505533533`*^9, 3.6833790836818943`*^9, 3.6833791150590343`*^9, 
   3.683645395011553*^9, {3.68364557637493*^9, 3.683645591134431*^9}, 
   3.6836484731818457`*^9, 3.692458587671484*^9, 3.6924616158063602`*^9, 
   3.692462296561274*^9, 3.692462599890553*^9, 3.6924626426881332`*^9, 
   3.692462960404851*^9, 3.6924746843404427`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"channelsFrom3s4s1D2All", " ", "=", " ", 
  RowBox[{
   RowBox[{"findStatesUppperStateCanDecayToE1", "[", 
    RowBox[{
     RowBox[{"levelsNISTExpanded", "[", 
      RowBox[{"[", "8", "]"}], "]"}], ",", " ", "levelsNISTExpanded", ",", 
     " ", "False"}], "]"}], "//", "Reverse"}]}]], "Input",
 CellChangeTimes->{{3.6821868154740963`*^9, 3.68218686271259*^9}, {
   3.68218690067367*^9, 3.682186903535759*^9}, {3.692458563795609*^9, 
   3.6924585642570457`*^9}, 3.6924590254033422`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "4", ",", "\<\"3p6.4s.4p\"\>", ",", "\<\"3\"\>", ",", "\<\"P\"\>", 
     ",", "\<\"o\"\>", ",", "2", ",", "15315.943`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "\<\"3p6.4s.4p\"\>", ",", "\<\"3\"\>", ",", "\<\"P\"\>", 
     ",", "\<\"o\"\>", ",", "1", ",", "15210.063`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.682186873539627*^9, 3.68218690476931*^9, 3.6836453951705837`*^9, {
   3.683645576502329*^9, 3.683645591245409*^9}, 3.683648473303344*^9, {
   3.6924585801031446`*^9, 3.692458590818429*^9}, 3.692459026505916*^9, 
   3.692461615886956*^9, 3.6924622966335917`*^9, 3.6924626034652042`*^9, 
   3.6924629605433407`*^9, 3.692474684394129*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Transition arrays (CI+MBPT matrix elements)", "Section",
 CellChangeTimes->{{3.683637003199574*^9, 3.683637024329981*^9}, {
   3.683645598411133*^9, 3.6836455998215513`*^9}, {3.683808583157784*^9, 
   3.6838085877021723`*^9}, {3.6838104554065943`*^9, 3.683810456530074*^9}, 
   3.692458799218158*^9, {3.692462545234006*^9, 3.692462555818651*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"loading", " ", "pre"}], "-", 
    RowBox[{"computed", " ", "CI"}], "+", 
    RowBox[{
    "MBPT", " ", "file", " ", "with", " ", "E1", " ", "reduced", " ", 
     "matrix", " ", "elements"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Format", ":", " ", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
      "seqNumber", " ", "of", " ", "initial", " ", "state", " ", "in", " ", 
       "NIST", " ", "table"}], ",", "\[IndentingNewLine]", 
      RowBox[{
      "seqNumber", " ", "of", " ", "final", " ", "state", " ", "in", " ", 
       "NIST", " ", "table"}], ",", " ", "\[IndentingNewLine]", 
      RowBox[{"E1", " ", "decay", " ", "rate", " ", "in", " ", 
       RowBox[{"1", "/", "s"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
      "reduced", " ", "E1", " ", "matrix", " ", "element", " ", "of", " ", 
       "transtion", " ", "dipole", " ", "in", " ", 
       RowBox[{"a", ".", "u", "."}]}]}], "\[IndentingNewLine]"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"transitionArray", "=", 
     RowBox[{"Get", "[", "\"\<Ca.transition-array.mout\>\"", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"If", "[", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", "transitionArray", "]"}], "\[NotEqual]", "811"}],
      ",", 
     RowBox[{"Print", "[", " ", "\"\<Error loading file\>\"", "]"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.683652635252756*^9, 3.683652731282683*^9}, {
   3.683652783800655*^9, 3.6836527846876707`*^9}, {3.683808667015974*^9, 
   3.6838086818206177`*^9}, {3.6838087196226788`*^9, 
   3.6838087338763638`*^9}, {3.683808912570923*^9, 3.683808917802079*^9}, {
   3.6838089802872868`*^9, 3.6838089869793653`*^9}, {3.683809125635777*^9, 
   3.683809234288865*^9}, {3.683809320936974*^9, 3.683809355362322*^9}, 
   3.6838104373732243`*^9, {3.692458768126474*^9, 3.692458768941175*^9}, {
   3.6924588021082993`*^9, 3.69245883977252*^9}, {3.692458877393714*^9, 
   3.6924589187170067`*^9}, {3.6924589511148157`*^9, 3.692458960913164*^9}, {
   3.692459041149789*^9, 3.69245904355656*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Accessing", " ", "elements", " ", "of", " ", "transition", " ", "array"}],
    " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"iniStatePtr", "[", "transitionArrayEl_", "]"}], ":=", " ", 
     RowBox[{"transitionArrayEl", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"finStatePtr", "[", "transitionArrayEl_", "]"}], ":=", " ", 
     RowBox[{"transitionArrayEl", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"rateInvSeconds", "[", "transitionArrayEl_", "]"}], ":=", " ", 
     RowBox[{"transitionArrayEl", "[", 
      RowBox[{"[", "3", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"rmelE1", "[", "transitionArrayEl_", "]"}], ":=", " ", 
     RowBox[{"transitionArrayEl", "[", 
      RowBox[{"[", "4", "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.683652933986574*^9, 3.683653034259685*^9}, {
  3.683809005216672*^9, 3.683809047830419*^9}, {3.6838093961675377`*^9, 
  3.683809398573855*^9}, {3.6838095052477703`*^9, 3.683809505967334*^9}, {
  3.692458941174006*^9, 3.6924589434906883`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Function", " ", "to", " ", "generate", " ", "a", " ", "table", " ", 
     "with", " ", "energy", " ", "intervals"}], ",", " ", 
    RowBox[{"decay", " ", "rates"}], ",", " ", 
    RowBox[{"branching", " ", "ratios", " ", 
     RowBox[{"(", "BR", ")"}], " ", "and", " ", "matrix", " ", "elements"}]}],
    " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Argument", ":", " ", 
    RowBox[{
    "sequential", " ", "state", " ", "number", " ", "for", " ", "the", " ", 
     "initial", " ", "state", " ", "as", " ", "in", " ", "NIST", " ", 
     "table"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"printAllE1DecayChannelsFrom", "[", "initialStatePtr_", "]"}], 
    " ", ":=", " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "totRate", ",", "ptr", ",", "channels", ",", " ", "lstOut", ",", 
        "energyDif", ",", "outTable"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"find", " ", "all", " ", "E1"}], "-", 
        RowBox[{"allowed", " ", "final", " ", "states"}]}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"channels", "=", 
        RowBox[{"SortBy", "[", 
         RowBox[{
          RowBox[{"Select", "[", " ", 
           RowBox[{"transitionArray", ",", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"First", "[", "#", "]"}], "\[Equal]", " ", 
              "initialStatePtr"}], "&"}]}], "]"}], ",", 
          RowBox[{
           RowBox[{"finStatePtr", "[", "#", "]"}], "&"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "channels", "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{"Print", "[", 
           RowBox[{"\"\<No E1 decay channels from \>\"", ",", 
            RowBox[{"labelNISTStr", "[", " ", 
             RowBox[{"levelsNISTExpanded", "[", 
              RowBox[{"[", " ", "initialStatePtr", "]"}], "]"}], "]"}]}], 
           "]"}], ";", " ", 
          RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{"Compute", " ", "total", " ", "rate"}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"totRate", " ", "=", " ", 
        RowBox[{"Sum", "[", " ", 
         RowBox[{
          RowBox[{"rateInvSeconds", "[", 
           RowBox[{"channels", "[", 
            RowBox[{"[", "kk", "]"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"kk", ",", "1", ",", 
            RowBox[{"Length", "[", "channels", "]"}]}], "}"}]}], "]"}]}], ";",
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", " ", 
        RowBox[{
        "\"\<Initial state : #\>\"", ",", "initialStatePtr", ",", "\"\< \>\"",
          ",", " ", 
         RowBox[{"labelNISTStr", "[", " ", 
          RowBox[{"levelsNISTExpanded", "[", 
           RowBox[{"[", " ", "initialStatePtr", "]"}], "]"}], "]"}]}], " ", 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", "  ", 
        RowBox[{"\"\<Total decay rate A [1/s] = \>\"", ",", 
         RowBox[{"totRate", "//", 
          RowBox[{
           RowBox[{"ScientificForm", "[", 
            RowBox[{"#", ",", "2"}], "]"}], "&"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", " ", 
        RowBox[{"\"\<Lifetime [ns] = \>\"", ",", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", "totRate"}], " ", "*", " ", 
           RowBox[{"10", "^", "9"}]}], "//", 
          RowBox[{
           RowBox[{"ScientificForm", "[", 
            RowBox[{"#", ",", "2"}], "]"}], "&"}]}]}], "]"}], ";", " ", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"lstOut", "=", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
          "\"\<NIST #\>\"", ",", " ", "\"\<Final state\>\"", ",", 
           "\"\<\[CapitalDelta]E,\!\(\*SuperscriptBox[\(cm\), \(-1\)]\)\>\"", 
           ",", "\"\<\!\(\*SubscriptBox[\(A\), \(if\)]\)[1/s]\>\"", ",", 
           "\"\<BR[%]\>\"", ",", " ", "\"\<|<f||D||i>|[a.u.]\>\""}], "}"}], 
         "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Do", "[", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"ptr", "=", " ", 
           RowBox[{"finStatePtr", "[", 
            RowBox[{"channels", "[", 
             RowBox[{"[", "kk", "]"}], "]"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"energyDif", "=", 
           RowBox[{
            RowBox[{"energy", "[", 
             RowBox[{"levelsNISTExpanded", "[", 
              RowBox[{"[", "initialStatePtr", "]"}], "]"}], "]"}], "-", 
            RowBox[{"energy", "[", 
             RowBox[{"levelsNISTExpanded", "[", 
              RowBox[{"[", " ", "ptr", "]"}], "]"}], "]"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", " ", 
           RowBox[{"lstOut", ",", "\[IndentingNewLine]", 
            RowBox[{"{", " ", 
             RowBox[{"ptr", ",", " ", 
              RowBox[{"labelNISTStr", "[", " ", 
               RowBox[{"levelsNISTExpanded", "[", 
                RowBox[{"[", " ", "ptr", "]"}], "]"}], "]"}], ",", 
              "energyDif", ",", " ", 
              RowBox[{
               RowBox[{"rateInvSeconds", "[", 
                RowBox[{"channels", "[", 
                 RowBox[{"[", "kk", "]"}], "]"}], "]"}], "//", 
               RowBox[{
                RowBox[{"ScientificForm", "[", 
                 RowBox[{"#", ",", "2"}], "]"}], "&"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"rateInvSeconds", "[", 
                  RowBox[{"channels", "[", 
                   RowBox[{"[", "kk", "]"}], "]"}], "]"}], "/", "totRate"}], 
                " ", "*", "100"}], "//", 
               RowBox[{
                RowBox[{"EngineeringForm", "[", 
                 RowBox[{"#", ",", "2", ",", 
                  RowBox[{"ExponentStep", "\[Rule]", "1"}]}], "]"}], "&"}]}], 
              ",", " ", 
              RowBox[{
               RowBox[{"Abs", "[", 
                RowBox[{"rmelE1", "[", 
                 RowBox[{"channels", "[", 
                  RowBox[{"[", "kk", "]"}], "]"}], "]"}], "]"}], " ", "//", 
               RowBox[{
                RowBox[{"ScientificForm", "[", 
                 RowBox[{"#", ",", "2"}], "]"}], "&"}]}]}], "}"}]}], "]"}]}], 
         "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"kk", ",", "1", ",", 
           RowBox[{"Length", "[", "channels", "]"}]}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"outTable", "=", 
        RowBox[{"Grid", "[", " ", "\[IndentingNewLine]", 
         RowBox[{"lstOut", ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Background", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"None", ",", 
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{"White", ",", 
                  RowBox[{"Lighter", "[", 
                   RowBox[{
                    RowBox[{"Blend", "[", 
                    RowBox[{"{", 
                    RowBox[{"Blue", ",", "Green"}], "}"}], "]"}], ",", 
                    "0.8`"}], "]"}]}], "}"}], "}"}]}], "}"}]}], ",", 
            RowBox[{"Dividers", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"{", 
               RowBox[{"Gray", ",", 
                RowBox[{"{", "LightGray", "}"}], ",", "Gray"}], "}"}], 
              "}"}]}], ",", 
            RowBox[{"Frame", "\[Rule]", "True"}], ",", 
            RowBox[{"Spacings", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"2", ",", 
               RowBox[{"{", 
                RowBox[{"2", ",", 
                 RowBox[{"{", "0.7`", "}"}], ",", "2"}], "}"}]}], "}"}]}]}], 
           "}"}]}], "\[IndentingNewLine]", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", "outTable", "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.6924606383414917`*^9, 3.692460806655188*^9}, {
   3.692460854728189*^9, 3.6924608661557217`*^9}, {3.692460897377672*^9, 
   3.6924609042154083`*^9}, {3.692460943265983*^9, 3.692461051850037*^9}, {
   3.692461088301229*^9, 3.692461093104005*^9}, {3.692461144697278*^9, 
   3.692461153258309*^9}, {3.6924612091378736`*^9, 3.6924612451722*^9}, {
   3.6924618682274513`*^9, 3.692461870429578*^9}, {3.6924623490671263`*^9, 
   3.692462356153636*^9}, 3.692462942233712*^9, 3.692463064543024*^9, {
   3.69247305837297*^9, 3.692473122449953*^9}, {3.6924731942844973`*^9, 
   3.692473205463973*^9}, {3.692473268196384*^9, 3.69247329497493*^9}, {
   3.6924733767496223`*^9, 3.69247345135853*^9}, {3.692473491581856*^9, 
   3.6924736084566183`*^9}, {3.692473642525402*^9, 3.692473645847013*^9}, {
   3.6924738398954678`*^9, 3.692473844159069*^9}, {3.692474173877275*^9, 
   3.692474254088004*^9}, {3.692474759390209*^9, 3.692474873050124*^9}, 
   3.6924749033012753`*^9, {3.692474943958506*^9, 3.692474946037992*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"printAllE1DecayChannelsFrom", "[", "75", "]"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Initial state : #\"\>", "\[InvisibleSpace]", "75", 
   "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   TemplateBox[{
    "\"4s6f\"","\" \"",
     TemplateBox[{"\"\"", "\"1\""}, "Superscript", SyntaxForm -> 
      SuperscriptBox],
     TemplateBox[{"\"F\"", "3", "\"\[Degree]\""}, "Subsuperscript", 
      SyntaxForm -> SubsuperscriptBox]},
    "RowDefault"]}],
  SequenceForm["Initial state : #", 75, " ", 
   Row[{"4s6f", " ", 
     Superscript["", "1"], 
     Subsuperscript["F", 3, "\[Degree]"]}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.692460815717246*^9, 3.692460870388557*^9, 3.6924609078070393`*^9, 
   3.6924609490490503`*^9, 3.692460981374547*^9, 3.692461061643466*^9, 
   3.69246110330411*^9, 3.6924611580227547`*^9, 3.6924612150963182`*^9, 
   3.692461248696213*^9, 3.692461658846819*^9, 3.692461875945743*^9, 
   3.692462301204965*^9, 3.692462361897562*^9, 3.692462967457882*^9, 
   3.692463070985252*^9, 3.692472749427877*^9, 3.692472841626659*^9, 
   3.692473014717827*^9, 3.6924731267154503`*^9, 3.692473214894199*^9, 
   3.692473246097378*^9, 3.6924732993092947`*^9, 3.692473554095419*^9, {
   3.692473588647517*^9, 3.692473612760116*^9}, 3.692473649647851*^9, 
   3.6924738482056103`*^9, 3.692474208087309*^9, 3.692474258223403*^9, 
   3.692474685751834*^9, {3.692474879919153*^9, 3.6924749085291843`*^9}, 
   3.692474953231934*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Total decay rate A [1/s] = \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     RowBox[{"\<\"2.9\"\>", "\[Times]", 
      SuperscriptBox["10", "\<\"7\"\>"]}],
     2.913028284533097*^7,
     AutoDelete->True],
    ScientificForm[#, 2]& ]}],
  SequenceForm["Total decay rate A [1/s] = ", 
   ScientificForm[2.913028284533097*^7, 2]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.692460815717246*^9, 3.692460870388557*^9, 3.6924609078070393`*^9, 
   3.6924609490490503`*^9, 3.692460981374547*^9, 3.692461061643466*^9, 
   3.69246110330411*^9, 3.6924611580227547`*^9, 3.6924612150963182`*^9, 
   3.692461248696213*^9, 3.692461658846819*^9, 3.692461875945743*^9, 
   3.692462301204965*^9, 3.692462361897562*^9, 3.692462967457882*^9, 
   3.692463070985252*^9, 3.692472749427877*^9, 3.692472841626659*^9, 
   3.692473014717827*^9, 3.6924731267154503`*^9, 3.692473214894199*^9, 
   3.692473246097378*^9, 3.6924732993092947`*^9, 3.692473554095419*^9, {
   3.692473588647517*^9, 3.692473612760116*^9}, 3.692473649647851*^9, 
   3.6924738482056103`*^9, 3.692474208087309*^9, 3.692474258223403*^9, 
   3.692474685751834*^9, {3.692474879919153*^9, 3.6924749085291843`*^9}, 
   3.692474953237937*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Lifetime [ns] = \"\>", "\[InvisibleSpace]", 
   TagBox[
    InterpretationBox[
     RowBox[{"\<\"3.4\"\>", "\[Times]", 
      SuperscriptBox["10", "\<\"1\"\>"]}],
     34.32853725827386,
     AutoDelete->True],
    ScientificForm[#, 2]& ]}],
  SequenceForm["Lifetime [ns] = ", 
   ScientificForm[34.32853725827386, 2]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.692460815717246*^9, 3.692460870388557*^9, 3.6924609078070393`*^9, 
   3.6924609490490503`*^9, 3.692460981374547*^9, 3.692461061643466*^9, 
   3.69246110330411*^9, 3.6924611580227547`*^9, 3.6924612150963182`*^9, 
   3.692461248696213*^9, 3.692461658846819*^9, 3.692461875945743*^9, 
   3.692462301204965*^9, 3.692462361897562*^9, 3.692462967457882*^9, 
   3.692463070985252*^9, 3.692472749427877*^9, 3.692472841626659*^9, 
   3.692473014717827*^9, 3.6924731267154503`*^9, 3.692473214894199*^9, 
   3.692473246097378*^9, 3.6924732993092947`*^9, 3.692473554095419*^9, {
   3.692473588647517*^9, 3.692473612760116*^9}, 3.692473649647851*^9, 
   3.6924738482056103`*^9, 3.692474208087309*^9, 3.692474258223403*^9, 
   3.692474685751834*^9, {3.692474879919153*^9, 3.6924749085291843`*^9}, 
   3.692474953245459*^9}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"NIST #\"\>", "\<\"Final state\"\>", \
"\<\"\[CapitalDelta]E,\\!\\(\\*SuperscriptBox[\\(cm\\), \\(-1\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(A\\), \\(if\\)]\\)[1/s]\"\>", "\<\"BR[%]\"\>", \
"\<\"|<f||D||i>|[a.u.]\"\>"},
    {"6", 
     TemplateBox[{
      "\"3d4s\"","\" \"",
       TemplateBox[{"\"\"", "\"3\""}, "Superscript", SyntaxForm -> 
        SuperscriptBox],SubscriptBox["\"D\"", "2"]},
      "RowDefault"], "25833.139`", 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"7.\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"3\"\>"]}],
       6952.4697,
       AutoDelete->True],
      ScientificForm[#, 2]& ], 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"2.4\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-2\"\>"]}],
       0.02386681151334701,
       AutoDelete->True],
      EngineeringForm[#, 2, ExponentStep -> 1]& ], 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"3.7\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-2\"\>"]}],
       0.037334,
       AutoDelete->True],
      ScientificForm[#, 2]& ]},
    {"7", 
     TemplateBox[{
      "\"3d4s\"","\" \"",
       TemplateBox[{"\"\"", "\"3\""}, "Superscript", SyntaxForm -> 
        SuperscriptBox],SubscriptBox["\"D\"", "3"]},
      "RowDefault"], "25811.398999999998`", 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"1.6\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       16.330735,
       AutoDelete->True],
      ScientificForm[#, 2]& ], 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"5.6\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-5\"\>"]}],
       0.0000560610244902497,
       AutoDelete->True],
      EngineeringForm[#, 2, ExponentStep -> 1]& ], 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"1.8\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-3\"\>"]}],
       0.0018117,
       AutoDelete->True],
      ScientificForm[#, 2]& ]},
    {"8", 
     TemplateBox[{
      "\"3d4s\"","\" \"",
       TemplateBox[{"\"\"", "\"1\""}, "Superscript", SyntaxForm -> 
        SuperscriptBox],SubscriptBox["\"D\"", "2"]},
      "RowDefault"], "24332.765`", 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"2.7\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"7\"\>"]}],
       2.7491408*^7,
       AutoDelete->True],
      ScientificForm[#, 2]& ], 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"9.4\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       94.3739823810408,
       AutoDelete->True],
      EngineeringForm[#, 2, ExponentStep -> 1]& ], 
     TagBox[
      InterpretationBox["\<\"2.6\"\>",
       2.5681,
       AutoDelete->True],
      ScientificForm[#, 2]& ]},
    {"20", 
     TemplateBox[{
      "\"4s4d\"","\" \"",
       TemplateBox[{"\"\"", "\"1\""}, "Superscript", SyntaxForm -> 
        SuperscriptBox],SubscriptBox["\"D\"", "2"]},
      "RowDefault"], "8884.112000000001`", 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"2.2\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       224144.62,
       AutoDelete->True],
      ScientificForm[#, 2]& ], 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"7.7\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.7694556938911636,
       AutoDelete->True],
      EngineeringForm[#, 2, ExponentStep -> 1]& ], 
     TagBox[
      InterpretationBox["\<\"1.1\"\>",
       1.0511,
       AutoDelete->True],
      ScientificForm[#, 2]& ]},
    {"22", 
     TemplateBox[{
      "\"4s4d\"","\" \"",
       TemplateBox[{"\"\"", "\"3\""}, "Superscript", SyntaxForm -> 
        SuperscriptBox],SubscriptBox["\"D\"", "2"]},
      "RowDefault"], "8430.532`", 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"1.3\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.13099132,
       AutoDelete->True],
      ScientificForm[#, 2]& ], 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"4.5\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-7\"\>"]}],
       4.496740409130474*^-7,
       AutoDelete->True],
      EngineeringForm[#, 2, ExponentStep -> 1]& ], 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"8.7\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-4\"\>"]}],
       0.00086924,
       AutoDelete->True],
      ScientificForm[#, 2]& ]},
    {"23", 
     TemplateBox[{
      "\"4s4d\"","\" \"",
       TemplateBox[{"\"\"", "\"3\""}, "Superscript", SyntaxForm -> 
        SuperscriptBox],SubscriptBox["\"D\"", "3"]},
      "RowDefault"], "8424.949999999997`", 
     TagBox[
      InterpretationBox["\<\"1.8\"\>",
       1.839369,
       AutoDelete->True],
      ScientificForm[#, 2]& ], 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"6.3\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-6\"\>"]}],
       6.314284724821394*^-6,
       AutoDelete->True],
      EngineeringForm[#, 2, ExponentStep -> 1]& ], 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"3.3\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-3\"\>"]}],
       0.0032605,
       AutoDelete->True],
      ScientificForm[#, 2]& ]},
    {"29", 
     TemplateBox[{
      TemplateBox[{"\"4p\"", "2"}, "Superscript", SyntaxForm -> 
        SuperscriptBox],"\" \"",
       TemplateBox[{"\"\"", "\"3\""}, "Superscript", SyntaxForm -> 
        SuperscriptBox],SubscriptBox["\"P\"", "2"]},
      "RowDefault"], "7630.841`", 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"1.3\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       129.64838,
       AutoDelete->True],
      ScientificForm[#, 2]& ], 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"4.5\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-4\"\>"]}],
       0.00044506392433048476`,
       AutoDelete->True],
      EngineeringForm[#, 2, ExponentStep -> 1]& ], 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"3.2\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-2\"\>"]}],
       0.031756,
       AutoDelete->True],
      ScientificForm[#, 2]& ]},
    {"36", 
     TemplateBox[{
      TemplateBox[{"\"4p\"", "2"}, "Superscript", SyntaxForm -> 
        SuperscriptBox],"\" \"",
       TemplateBox[{"\"\"", "\"1\""}, "Superscript", SyntaxForm -> 
        SuperscriptBox],SubscriptBox["\"D\"", "2"]},
      "RowDefault"], "5462.551999999996`", 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"8.5\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       850086.06,
       AutoDelete->True],
      ScientificForm[#, 2]& ], 
     TagBox[
      InterpretationBox["\<\"2.9\"\>",
       2.9182210983449233`,
       AutoDelete->True],
      EngineeringForm[#, 2, ExponentStep -> 1]& ], 
     TagBox[
      InterpretationBox["\<\"4.2\"\>",
       4.2456,
       AutoDelete->True],
      ScientificForm[#, 2]& ]},
    {"47", 
     TemplateBox[{
      "\"4s5d\"","\" \"",
       TemplateBox[{"\"\"", "\"3\""}, "Superscript", SyntaxForm -> 
        SuperscriptBox],SubscriptBox["\"D\"", "2"]},
      "RowDefault"], "3437.6829999999973`", 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"6.9\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       69.230105,
       AutoDelete->True],
      ScientificForm[#, 2]& ], 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"2.4\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-4\"\>"]}],
       0.00023765682388867114`,
       AutoDelete->True],
      EngineeringForm[#, 2, ExponentStep -> 1]& ], 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"7.7\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-2\"\>"]}],
       0.076745,
       AutoDelete->True],
      ScientificForm[#, 2]& ]},
    {"48", 
     TemplateBox[{
      "\"4s5d\"","\" \"",
       TemplateBox[{"\"\"", "\"3\""}, "Superscript", SyntaxForm -> 
        SuperscriptBox],SubscriptBox["\"D\"", "3"]},
      "RowDefault"], "3435.011999999995`", 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"2.6\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.26394198,
       AutoDelete->True],
      ScientificForm[#, 2]& ], 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"9.1\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-7\"\>"]}],
       9.060742094452576*^-7,
       AutoDelete->True],
      EngineeringForm[#, 2, ExponentStep -> 1]& ], 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"4.7\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-3\"\>"]}],
       0.0047442,
       AutoDelete->True],
      ScientificForm[#, 2]& ]},
    {"49", 
     TemplateBox[{
      "\"4s5d\"","\" \"",
       TemplateBox[{"\"\"", "\"1\""}, "Superscript", SyntaxForm -> 
        SuperscriptBox],SubscriptBox["\"D\"", "2"]},
      "RowDefault"], "3263.3459999999977`", 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"1.3\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       134202.35,
       AutoDelete->True],
      ScientificForm[#, 2]& ], 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"4.6\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.4606970372122909,
       AutoDelete->True],
      EngineeringForm[#, 2, ExponentStep -> 1]& ], 
     TagBox[
      InterpretationBox["\<\"3.7\"\>",
       3.6533,
       AutoDelete->True],
      ScientificForm[#, 2]& ]},
    {"50", 
     TemplateBox[{
      TemplateBox[{"\"3d\"", "2"}, "Superscript", SyntaxForm -> 
        SuperscriptBox],"\" \"",
       TemplateBox[{"\"\"", "\"3\""}, "Superscript", SyntaxForm -> 
        SuperscriptBox],SubscriptBox["\"F\"", "2"]},
      "RowDefault"], "2707.572`", 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"1.3\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       13.396084,
       AutoDelete->True],
      ScientificForm[#, 2]& ], 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"4.6\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-5\"\>"]}],
       0.00004598679687089664,
       AutoDelete->True],
      EngineeringForm[#, 2, ExponentStep -> 1]& ], 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"4.8\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-2\"\>"]}],
       0.048297,
       AutoDelete->True],
      ScientificForm[#, 2]& ]},
    {"51", 
     TemplateBox[{
      TemplateBox[{"\"3d\"", "2"}, "Superscript", SyntaxForm -> 
        SuperscriptBox],"\" \"",
       TemplateBox[{"\"\"", "\"3\""}, "Superscript", SyntaxForm -> 
        SuperscriptBox],SubscriptBox["\"F\"", "3"]},
      "RowDefault"], "2693.279999999999`", 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"6.\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-2\"\>"]}],
       0.059671801,
       AutoDelete->True],
      ScientificForm[#, 2]& ], 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"2.\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-7\"\>"]}],
       2.0484456438968035`*^-7,
       AutoDelete->True],
      EngineeringForm[#, 2, ExponentStep -> 1]& ], 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"3.2\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-3\"\>"]}],
       0.0032491,
       AutoDelete->True],
      ScientificForm[#, 2]& ]},
    {"52", 
     TemplateBox[{
      TemplateBox[{"\"3d\"", "2"}, "Superscript", SyntaxForm -> 
        SuperscriptBox],"\" \"",
       TemplateBox[{"\"\"", "\"3\""}, "Superscript", SyntaxForm -> 
        SuperscriptBox],SubscriptBox["\"F\"", "4"]},
      "RowDefault"], "2674.3109999999942`", 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"2.4\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.23600069,
       AutoDelete->True],
      ScientificForm[#, 2]& ], 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"8.1\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-7\"\>"]}],
       8.10155847964334*^-7,
       AutoDelete->True],
      EngineeringForm[#, 2, ExponentStep -> 1]& ], 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"6.5\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-3\"\>"]}],
       0.0065304,
       AutoDelete->True],
      ScientificForm[#, 2]& ]},
    {"61", 
     TemplateBox[{
      "\"4s5g\"","\" \"",
       TemplateBox[{"\"\"", "\"1\""}, "Superscript", SyntaxForm -> 
        SuperscriptBox],SubscriptBox["\"G\"", "4"]},
      "RowDefault"], "1306.4490000000005`", 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"1.7\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       173.49017,
       AutoDelete->True],
      ScientificForm[#, 2]& ], 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"6.\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-4\"\>"]}],
       0.0005955663764789267,
       AutoDelete->True],
      EngineeringForm[#, 2, ExponentStep -> 1]& ], 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"5.2\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.51856,
       AutoDelete->True],
      ScientificForm[#, 2]& ]},
    {"65", 
     TemplateBox[{
      "\"4s6d\"","\" \"",
       TemplateBox[{"\"\"", "\"1\""}, "Superscript", SyntaxForm -> 
        SuperscriptBox],SubscriptBox["\"D\"", "2"]},
      "RowDefault"], "1192.5689999999959`", 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"4.2\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"5\"\>"]}],
       422502.74,
       AutoDelete->True],
      ScientificForm[#, 2]& ], 
     TagBox[
      InterpretationBox["\<\"1.5\"\>",
       1.4503901051812795`,
       AutoDelete->True],
      EngineeringForm[#, 2, ExponentStep -> 1]& ], 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"2.9\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"1\"\>"]}],
       29.342,
       AutoDelete->True],
      ScientificForm[#, 2]& ]},
    {"67", 
     TemplateBox[{
      "\"4s6d\"","\" \"",
       TemplateBox[{"\"\"", "\"3\""}, "Superscript", SyntaxForm -> 
        SuperscriptBox],SubscriptBox["\"D\"", "2"]},
      "RowDefault"], "1131.979999999996`", 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"5.8\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"2\"\>"]}],
       581.78537,
       AutoDelete->True],
      ScientificForm[#, 2]& ], 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"2.\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-3\"\>"]}],
       0.001997184075036364,
       AutoDelete->True],
      EngineeringForm[#, 2, ExponentStep -> 1]& ], 
     TagBox[
      InterpretationBox["\<\"1.2\"\>",
       1.1774,
       AutoDelete->True],
      ScientificForm[#, 2]& ]},
    {"68", 
     TemplateBox[{
      "\"4s6d\"","\" \"",
       TemplateBox[{"\"\"", "\"3\""}, "Superscript", SyntaxForm -> 
        SuperscriptBox],SubscriptBox["\"D\"", "3"]},
      "RowDefault"], "1130.0249999999942`", 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"1.9\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-1\"\>"]}],
       0.19481218,
       AutoDelete->True],
      ScientificForm[#, 2]& ], 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"6.7\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-7\"\>"]}],
       6.687617179495554*^-7,
       AutoDelete->True],
      EngineeringForm[#, 2, ExponentStep -> 1]& ], 
     TagBox[
      InterpretationBox[
       RowBox[{"\<\"2.2\"\>", "\[Times]", 
        SuperscriptBox["10", "\<\"-2\"\>"]}],
       0.021601,
       AutoDelete->True],
      ScientificForm[#, 2]& ]}
   },
   AutoDelete->False,
   GridBoxBackground->{"Columns" -> {{None}}, "Rows" -> {{
        GrayLevel[1], 
        RGBColor[0.8, 0.9, 0.9]}}},
   GridBoxDividers->{"Columns" -> {
       GrayLevel[0.5], {
        GrayLevel[0.85]}, 
       GrayLevel[0.5]}},
   GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {2, {0.7}, 2}}],
  "Grid"]], "Print",
 CellChangeTimes->{
  3.692460815717246*^9, 3.692460870388557*^9, 3.6924609078070393`*^9, 
   3.6924609490490503`*^9, 3.692460981374547*^9, 3.692461061643466*^9, 
   3.69246110330411*^9, 3.6924611580227547`*^9, 3.6924612150963182`*^9, 
   3.692461248696213*^9, 3.692461658846819*^9, 3.692461875945743*^9, 
   3.692462301204965*^9, 3.692462361897562*^9, 3.692462967457882*^9, 
   3.692463070985252*^9, 3.692472749427877*^9, 3.692472841626659*^9, 
   3.692473014717827*^9, 3.6924731267154503`*^9, 3.692473214894199*^9, 
   3.692473246097378*^9, 3.6924732993092947`*^9, 3.692473554095419*^9, {
   3.692473588647517*^9, 3.692473612760116*^9}, 3.692473649647851*^9, 
   3.6924738482056103`*^9, 3.692474208087309*^9, 3.692474258223403*^9, 
   3.692474685751834*^9, {3.692474879919153*^9, 3.6924749085291843`*^9}, 
   3.692474953251565*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1358, 1321},
WindowMargins->{{Automatic, 514}, {34, Automatic}},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (December 4, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 465, 9, 260, "Title"],
Cell[CellGroupData[{
Cell[1070, 35, 1182, 24, 114, "Input"],
Cell[2255, 61, 184, 3, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2476, 69, 170, 2, 64, "Section"],
Cell[2649, 73, 708, 16, 46, "Input"],
Cell[3360, 91, 1574, 39, 80, "Input"],
Cell[4937, 132, 958, 25, 63, "Input"],
Cell[5898, 159, 4578, 106, 301, "Input"],
Cell[CellGroupData[{
Cell[10501, 269, 483, 11, 63, "Input"],
Cell[10987, 282, 421, 8, 28, "Output"],
Cell[11411, 292, 510, 11, 34, "Output"]
}, Open  ]],
Cell[11936, 306, 4072, 94, 284, "Input"],
Cell[CellGroupData[{
Cell[16033, 404, 1003, 21, 63, "Input"],
Cell[17039, 427, 3602, 83, 97, "Output"],
Cell[20644, 512, 1579, 35, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22260, 552, 510, 10, 28, "Input"],
Cell[22773, 564, 754, 17, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[23576, 587, 352, 4, 64, "Section"],
Cell[23931, 593, 2191, 47, 165, "Input"],
Cell[26125, 642, 1331, 31, 131, "Input"],
Cell[27459, 675, 9307, 209, 536, "Input"],
Cell[CellGroupData[{
Cell[36791, 888, 81, 1, 62, "Input"],
Cell[CellGroupData[{
Cell[36897, 893, 1425, 28, 26, "Print"],
Cell[38325, 923, 1260, 25, 24, "Print"],
Cell[39588, 950, 1232, 25, 23, "Print"],
Cell[40823, 977, 16798, 506, 446, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


